Near Instance-Optimality in Differential Privacy

We develop two notions of instance optimality in differential privacy, inspired by classical statistical theory: one by defining a local minimax risk and the other by considering unbiased mechanisms and analogizing the Cramer-Rao bound, and we show that the local modulus of continuity of the estimand of interest completely determines these quantities. We also develop a complementary collection mechanisms, which we term the inverse sensitivity mechanisms, which are instance optimal (or nearly instance optimal) for a large class of estimands. Moreover, these mechanisms uniformly outperform the smooth sensitivity framework on each instance for several function classes of interest, including real-valued continuous functions. We carefully present two instantiations of the mechanisms for median and robust regression estimation with corresponding experiments.

==> plots/code/.ipynb_checkpoints/Privacy-plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt \n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAD8CAYAAABn919SAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x807aac8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def fun_modulo(x): \n",
    "    return math.floor(x) % 2\n",
    "    \n",
    "def fun_threshold(x): \n",
    "    return (x > 4)\n",
    "\n",
    "def fun_heat_map(T,x): \n",
    "    return math.floor(1.0 / T * x )\n",
    "    \n",
    "T = 20\n",
    "k = 5\n",
    "n = T * k\n",
    "\n",
    "vfun = np.vectorize(fun_heat_map)\n",
    "\n",
    "x_normal = np.linspace(0, n, n)  \n",
    "y_normal = vfun(T,x_normal)\n",
    "\n",
    "x = np.linspace(0, n, 5*n)    \n",
    "y = vfun(T,x)\n",
    "\n",
    "plt.xlim(0, n)\n",
    "plt.plot(x_normal, y_normal, 'k-')\n",
    "plt.grid()\n",
    "plt.savefig(\"heat_map.pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# define parameters\n",
    "epsilon = 2.0\n",
    "epsilon_laplace = epsilon\n",
    "epsilon_smooth_laplace = epsilon\n",
    "epsilon_our_mechanism = epsilon\n",
    "\n",
    "p_confidence = 0.9 #probabiltiy for confidence intervals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# plot confidence regions for Laplace M(x) = f(x) + Lap(1/epsilon)\n",
    "# P(|M(x)-f(x)| \\le t) ~ 1 - e^{-t epsilon}\n",
    "epsilon = epsilon_laplace\n",
    "lap_err = 1.0 / epsilon * (math.log(1.0/(1.0 - p_confidence)))\n",
    "\n",
    "\n",
    "laplace_res = np.zeros((2,n)) #0 for maximal value, 1 for minimal value\n",
    "arr = np.arange(n)\n",
    "laplace_res[0] = np.floor(arr/T)\n",
    "laplace_res[1] = laplace_res[0]\n",
    "\n",
    "laplace_res[0] = laplace_res[0] + lap_err\n",
    "#laplace_res[0][laplace_res[0]>k-1] = k-1\n",
    "\n",
    "laplace_res[1] = laplace_res[1] - lap_err\n",
    "#laplace_res[1][laplace_res[1]<0] = 0\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXwAAAD8CAYAAAB0IB+mAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhBR8IYSwCSn4QghhE/8fl3bFJ4AlOrMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x83cdba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot for laplace\n",
    "\n",
    "vfun = np.vectorize(fun_heat_map)\n",
    "\n",
    "x_normal = np.linspace(0, n, n)  \n",
    "y_normal = vfun(T,x_normal)\n",
    "x = np.linspace(0, n, 5*n)    \n",
    "y = vfun(T,x)\n",
    "\n",
    "\n",
    "plt.xlim(0, n)\n",
    "plt.plot(x_normal, y_normal, 'k')\n",
    "plt.plot(x_normal, laplace_res[0], 'g--')\n",
    "plt.plot(x_normal, laplace_res[1], 'g--')\n",
    "plt.fill_between(x_normal,laplace_res[0],laplace_res[1],color='g',alpha=0.3)\n",
    "plt.grid()\n",
    "plt.savefig(\"heat_laplace.pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# plot confidence regions for Smooth Laplace M(x) = f(x) + 2Lap(S(x)/epsilon)\n",
    "# P(|M(x)-f(x)| \\le t) ~ 1 - e^{-t epsilon / 2 S(x)}\n",
    "# need to calculate S(x) for each 0 \\le x \\le n\n",
    "\n",
    "\n",
    "# first calculate S(x) fo 0 \\le x \\le n\n",
    "epsilon = epsilon_smooth_laplace\n",
    "delta = 1/(n**1.1)\n",
    "beta = epsilon / (2* math.log(2.0/delta))\n",
    "S = np.zeros(n)\n",
    "for i in range(n):\n",
    "    if i<T:\n",
    "        S[i] = np.exp(-1.0*beta*(T-i))\n",
    "    elif i%T==0 or i%T == T-1:\n",
    "        S[i] = 1\n",
    "    else:\n",
    "        dist = min(i%T, T - i%T)\n",
    "        S[i] = np.exp(-1.0*beta*dist)\n",
    "\n",
    "smooth_laplace_res = np.zeros((2,n)) #0 for maximal value, 1 for minimal value\n",
    "# now we can calculate the error\n",
    "for i in range(n):\n",
    "    func_val = math.floor(i/T)\n",
    "    smooth_lap_err =  2.0 * S[i] / epsilon * (math.log(1.0/(1.0 - p_confidence)))\n",
    "    smooth_laplace_res[0,i] = func_val + smooth_lap_err\n",
    "    smooth_laplace_res[1,i] = func_val - smooth_lap_err\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXwAAAD8CAYAAAB0IB+mAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQQgQRPAFQRAChP8DIi5ObSwdYNYAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ca69b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot for smooth laplace\n",
    "\n",
    "\n",
    "plt.xlim(0, n)\n",
    "plt.plot(x_normal, y_normal, 'k')\n",
    "plt.plot(x_normal, smooth_laplace_res[0], 'b-')\n",
    "plt.plot(x_normal, smooth_laplace_res[1], 'b-')\n",
    "plt.fill_between(x_normal,smooth_laplace_res[0],smooth_laplace_res[1],color='b',alpha=0.3)\n",
    "plt.grid()\n",
    "plt.savefig(\"heat_smooth_laplace.pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAD8CAYAAABn919SAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkRShhC4ikiKU0EVEUoQSuohIivj/iXKWE93FSYMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x83d71d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot confidence regions for our mechanism\n",
    "#\n",
    "epsilon = epsilon_our_mechanism\n",
    "our_mech_res = np.zeros((2,n)) #0 for maximal value, 1 for minimal value\n",
    "for i in range(n):\n",
    "    func_val = int(math.floor(i/T))\n",
    "    dist = np.arange(k)\n",
    "    dist[func_val] = 0\n",
    "    dist[:func_val] = i%T + (func_val-np.arange(func_val) - 1)*T\n",
    "    dist[func_val+1:] = (T - i%T) + (np.arange(func_val+1,k) - func_val - 1)*T\n",
    "    \n",
    "    prob = np.exp(-1.0 * dist * epsilon / 2.0)\n",
    "    prob = prob/sum(prob)\n",
    "    \n",
    "    #prob_sorted = np.sort(prob)\n",
    "    prob_sorted = np.sort(prob)[::-1]\n",
    "    prob_cumsum = np.cumsum(prob_sorted)\n",
    "    min_i = np.where(prob_cumsum>=p_confidence)[0][0]\n",
    "    values = np.argsort(prob)[::-1]\n",
    "    values = values[:min_i+1]\n",
    "    our_mech_res[0][i] = np.max(values)\n",
    "    our_mech_res[1][i] = np.min(values)\n",
    "    \n",
    "plt.xlim(0, n)\n",
    "plt.plot(x_normal, y_normal, 'k')\n",
    "plt.plot(x_normal, our_mech_res[0], 'r:')\n",
    "plt.plot(x_normal, our_mech_res[1], 'r:')\n",
    "plt.fill_between(x_normal,our_mech_res[0],our_mech_res[1],color='r',alpha=0.3)\n",
    "plt.grid()\n",
    "plt.savefig(\"heat_our_mechanism.pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXwAAAD8CAYAAAB0IB+mAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4wLCBo\ndHRwOi8vbWF0cGxvdGxpYi5vcmcvpW3flQAAIABJREFUeJzsnXd0VOXWh5+T3kN66BBKaIFQQi8R\nkCKICiqCFRUv3s+uiF0UxQ7Wq6IgVi4giMpVQFS6kEhvQiIgkBBCAultMnO+P3aGJJA+Z0qS86yV\nlbxTzryZZPbZZ5ffVlRVRUdHR0en4eNk7w3o6Ojo6NgG3eDr6OjoNBJ0g6+jo6PTSNANvo6Ojk4j\nQTf4Ojo6Oo0E3eDr6OjoNBJ0g6+jo6PTSNANvo6Ojk4jQTf4Ojo6Oo0EF3u8aJMmTdT27dvb46Ud\njtzcXLy9ve29DYdAfy9K0d+LUvT3opSdO3emqaoaUtfn28Xgh4WF8eeff9rjpR2ODRs2EBsba+9t\nOAT6e1GK/l6Uor8XpSiK8o8lz9dDOjo6OjqNBN3g6+jo6DQSdIOvo6Oj00iwSwy/IgwGA6dPn6ag\noMDeW7Ep/v7+HD582N7b0BQPDw9atGiBq6urvbeio6NTBocx+KdPn8bX15c2bdqgKIq9t2MzsrOz\n8fX1tfc2NENVVdLT0zl9+jRt27a193Z0dHTK4DAhnYKCAoKCghqVsW+IKIpCUFBQo7tS09GpDziM\nwQd0Y99A0P+OOjqOiUMZfB0dHZ2KMBhgwQIoKrL3TuzHc89Zfgzd4Jfh5ZdfpmvXrnTv3p3o6Gh2\n7Nhhtdc6ceIE33zzzcX14sWLue+++6p9XmxsrCZNa23atCEtLc3i4+jo2IK1a+Ff/4I33rD3TuxD\nWhrMmQPg7WnJcXSDX8Iff/zB6tWr2bVrF/v27WP9+vW0bNnSaq93qcHX0dGpnIQE+f7pp/bdh70o\n9fE8PSw5jm7wSzhz5gzBwcG4u7sDEBwcTLNmzQDxhp966ikGDBhAnz592LVrF6NHj6Zdu3Z89NFH\ngFSnzJw5k27duhEVFcXSpUurvP2JJ55g8+bNDBo0iPnz5wOQnJzMmDFj6NChA48//niN937ixAmG\nDBlCr1696NWrF9u2bQOkJX3o0KFcd911dOnShRkzZmAymS57/rXXXkvv3r3p2rUrCxYsuHj7mjVr\n6NWrFz169GDEiBGA6JrceeedxMTE0LNnT77//vtavc86OnUhMVG+nzgBmzfbdSt2IS4OJDXmZJHN\ndpiyzLI89BDs2aPtMaOj4e23K79/1KhRvPjii3Ts2JGRI0cyefJkhg0bdvH+li1b8scff/Dwww9z\nxx13sHXrVgoKCujatSszZsxg5cqV7Nmzh71795KWlkZMTAxDhw5l27ZtFd7+6quv8uabb7JkyRJ8\nfX1ZvHgxe/bsYffu3bi7uxMZGcn9999fo6uM0NBQfvnlFzw8PEhISGDKlCkXwz5xcXEcOnSI1q1b\nM2bMGFauXMn1119f7vmLFi0iMDCQ/Px8YmJimDRpEiaTienTp7Np0ybatm3L+fPnAQl7DR8+nEWL\nFpGRkUHfvn0ZOXKkLm6lY1USEyEwEDIy4L33YMgQe+/ItsTHQ2gonD1r2XE08fAVRWmiKMq3iqL8\npSjKYUVRBmhxXFvi4+PDzp07WbBgASEhIUyePJnFixdfvH/ChAkAREVF0a9fP3x9fQkJCcHDw4OM\njAy2bNnClClTcHZ2JiwsjGHDhhEfH1/p7RUxYsQI/P398fDwoEuXLvzzT810kgwGA9OnTycqKoob\nbriBQ4cOXbyvb9++RERE4OzszJQpU9iyZctlz3/33Xfp0aMH/fv359SpUyQkJLB9+3aGDh16sZY+\nMDAQgHXr1vHqq68SHR1NbGwsBQUFnDx5skb71NGpK4mJ0LQpdOsGP/0EeXn23pHtUFXx8EPqrJFZ\nilYe/jvAGlVVr1cUxQ3wsuRgVXni1sTZ2ZnY2FhiY2OJiori888/54477gC4GOpxcnK6+LN5XVxc\njKqqFR6zstsrouxxnZ2dKS4urtHz5s+fT1hYGHv37sVkMuHhURrmu7RE8tL1hg0bWL9+PX/88Qde\nXl4XjbiqqhWWV6qqyooVK4iMjKzx76WjYwkGg8KJEzBwoFyp79sHixfDv/9t753ZhlOnIDUVOnWy\n/FgWe/iKovgBQ4GFAKqqFqmqmmHpcW3NkSNHSDBnhoA9e/bQunXrGj9/6NChLF26FKPRyLlz59i0\naRN9+/at9HZfX1+ys7M12XtmZiZNmzbFycmJL7/8EqPRePG+uLg4jh8/jslkYunSpQwePPiy5wYE\nBODl5cVff/3F9u3bARgwYAAbN27k+PHjABdDOqNHj+a99967eCLbvXu3Jr+Djk5lnD3rgckkIZ0u\nXcDXt3Elb80BAUfx8COAc8BniqL0AHYCD6qqmqvBsW1GTk4O999/PxkZGbi4uNC+fftyCczquO66\n6/jjjz/o0aMHiqLw+uuvEx4eXuntQUFBuLi4MHDgQO68804CAgJq/Frjxo27qFMzYMAA5s6dy6RJ\nk1i+fDlXXHFFuXj6gAEDeOKJJ9i/f//FBG5ZxowZw0cffUT37t2JjIykf//+AISEhLBgwQImTpyI\nyWS6mCd49tlneeihh+jevTuqqtKmTRtWr15d473r6NSWpCSpRGzSBJydxdNftw6OHIHGcKEZFwcu\nLtCiheXHUmoTcqjwAIrSB9gODFJVdYeiKO8AWaqqPnvJ4+4B7gEICQnpvWzZsnLH8ff3pzFOwTIa\njTg7O1vl2Js3b+bdd99l+fLlVjl+VSQmJpKZmVmr5+Tk5ODj42OlHdUv9PeilCVLglmwoBsffriV\n4GADZ8548sAD/bjttmNMm9bw80ePPNKDzExnXnppF1OnTj6hqmfrLFKlhYd/Gjitqqq5S+lb4IlL\nH6Sq6gJgAUBkZKR66QSbw4cPNygRsZpiTfE0Ly8vXFxc7PK+enh40LNnz1o9R59sVIr+XpTy3nun\n8fCAjIxBODmBuzu0bw/ffx/BggURlEl9NThMJklYd+gAp07FWnw8i2P4qqqmAKcURTFfXI0ADlXx\nFB0bERsbq4dbdOo9SUmeBAWBV5lSkDFjIDMT3n3XfvuyBUeOQHY2lLQEWYxWjVf3A18rirIPiAbm\nanRcHR2dRk5ysid+fpTz5Lt1g7AweOcdKVtsqJgTtk2banM8TQy+qqp7VFXto6pqd1VVr1VV9YIW\nx9XR0WncFBdDcrIHAQHmTlNBUcTLT0qCr7+23/6sTVwceHhAq1baHE+XVtDR0XFYTp4Eo9GJkr6/\ncsTESInmq6/afl+2Ij5evPsmTbQ5nm7wdXR0HBazhk5FBs/VFUaMgIMH4ddfbbsvW1BUJBIzYWHg\n5qbNMXWDX4/QShoZ4O677y4nwaCj44iYDX5oaMX3DxsmxlCkgxsW+/aJ0dcqYQsOKp5W3yguLsbF\npX69lZ82plZFnXpLYiK4uxsJCam4V8XLS4TUfvsNdu6E3r1tvEEr8t138r15c+2OqXv4ZZg3bx7d\nunWjW7duvP3225w4cYJu3bpdvP/NN99k9uzZgHjbTz31FMOGDeOdd9657Fg+Pj7MmjWL3r17M3Lk\nSOLi4oiNjSUiIoIffvgBkKarZ555hpiYGLp3787HH3988fmvv/46UVFR9OjRgyeeKG1rWL58OX37\n9qVjx45sLtGJrUoeOTY2luuvv55OnTpx8803X5REMF8tGI1G7rjjjovyzWap5tjYWB5++GGGDh1K\n586diY+PZ+LEiXTo0IFnnnlGw3ddR6dyEhMhLCwfzyrGfowZI+GdBx6w3b6sTXIyzJ8P3btDRIR2\nx3Vcgx8bKwpJIPPNYmPhq69knZcn6xJteTIzZb1ypazT0mT944+yTkmp9uV27tzJZ599xo4dO9i+\nfTuffPIJFy5UXWyUkZHBxo0befTRRy+7Lzc3l9jYWHbu3Imvry/PPPMMv/zyC9999x3PlcwqW7hw\nIX5+fsTHxxMfH88nn3zC8ePH+fnnn1m1ahU7duxg79695bTxi4uLiYuL4+233+aFF14ASuWRd+3a\nxdKlS3mgzH/+7t27efvttzl06BDHjh1j69at5fa5Z88ekpKSOHDgAPv372fatGkX73Nzc2PTpk3M\nmDGDa665hg8++IADBw6wePFi0tPTq31PdXQsxWzwq2qu8vODUaNg2zZYs8Z2e7Mms2eL2Rs0qHz/\ngaU4rsG3MVu2bOG6667D29sbHx8fJk6ceNGDrozJkydXep+bmxtjxowBRFJ52LBhuLq6EhUVxYkT\nJwCRGl6yZAnR0dH069eP9PR0EhISWL9+PdOmTcOr5C8dWKZEYeLEiQD07t374nGqk0du0aIFTk5O\nREdHX3yOmYiICI4dO8b999/PmjVr8PPzu3hfWUnorl270rRpU9zd3YmIiODUqVNVvjc6OpZiNMLf\nf4vBr27sx6hR4OMjszTqe13+4cOwcCH06iVicVriuIHnDRtKf3Z1Lb/28iq/9vcvvw4OLr8OD6/2\n5SrSFMrIyCg3IaqgoKDc/WaRMqPRSO+S4OGECRN48cUXcXV1vSgvXFZS2SynbH7NN9544zJBszVr\n1lQoTQylEspl5ZOrkkeuTnI5ICCAvXv3snbtWj744AOWLVvGokWLyj23MkloHR1rkpQkScuwsPxq\nH+vuDhMmwDffwGefwZ132mCDVuLJJ+X3GTxYu+ocM7qHX8LQoUNZtWoVeXl55Obm8t133zF27FhS\nU1NJT0+nsLCwUpkCZ2dn9uzZw549e3jxxRdr/JqjR49m4cKFGAwGAI4ePUpubi6jRo1i0aJF5JVM\neTBLE1dGVfLI1ZGWlobJZGLSpEnMmTOHXbt21fi5OjrWxFyhUxODD2IgQ0LgmWckHFIf2bIFvv8e\n+vaFdu20P77jevg2plevXtxxxx307dsXkLLFmJgYnnvuOfr160fbtm3ppMUEgjLcfffdHD16lF69\neqGqKiEhIaxatYoxY8awZ88e+vTpg5ubG1dddRVz51auVvHvf/+7Unnk6khKSmLatGkXr2ReeeUV\ni38vHR0tMBv88PCaGXxnZ5g0CT76CF56CUpSXPUGoxEeeQQCAkQC2hqFfxbLI9eFyMhI9ciRI+Vu\nO3z4MJ07d7b5XuyNNdUy7Uld/p66QmQpGzZsID8/ltattY/j1hdmzhStnMWLN5CTE1uj56gqzJsH\n//wDBw6IqmZ9Yf58MfgTJsDYsZePK8/IgFmzwiySR9ZDOjo6DoiqwtSpMGWKvXdiPw4elHRcbTxd\nRYHbbxdZ4Ztvrj8J3GPH4OmnoXNnqcypLkldV3SDr6PjgGRluZKRId2WO3ZU//iGhqqKjkxoaO2N\nX3AwXHONCI998IF19qclqgr/+pecrEaO1E43pyIcyuDbI7ykoz3639FyzGP9QMIajY0TJ6Sdpq6y\nwCNGiMLkE09IE5Mjs3gxrF8vHcPWjmo7jMH38PAgPT1dNxb1HFVVSU9PL1caqlN7zAY/MFD6BwsL\n7bwhG2PWga+rjoyTE0ybBgUFjh3aOXVK4vbt2sHQoZJ4tiYOU6XTokULTp8+zblz5+y9FZtSUFDQ\n4Iyjh4cHLbSYuNyISUryRFHgyiulofzLL+Huu+29K9sRHy/tN61b1/0YzZrBuHHwww8wd67EyB2J\noiK48Ub5PnKkhKKsjcMYfFdXV9q2rXPyud6yYcOGWs9+1Wn4JCV5EhAgYmD/+x98/HHjMvhxcdro\nwI8dC0ePwvPPSzLUkYrAZs6E7dsl39Cjh21e02FCOjo6OqUkJXni7w/e3tC/P+zaJZUcjQGjUZQv\nQ0Nl2pMlODnBPffIoJTrr4fUVG32aClLl8o83v79ReK5ulBOfPxS3n3XcilQ3eDr6DggSUmeNGki\nJYmDB0uZYUMf2G3m8GHIzdVOB97bG/79b6ljv/pqOaHYk8OH5WotIkKUPmvSJ5mUtJ+kJMu74HWD\nr6PjYFy4IGWZZs28pk0llv3f/4rhb+hYmrCtiNatJV4eFwe33mq/JG5ysoSZnJ0lv1DTKqRz5xI1\neX3d4OvoOBhmSYGAgNLbYmPh7FlYssQuW7Ip8fHg6QktW2p73NhYKddcsgQefljbY9eECxdg9GgJ\nK11zTe06qFNTdYOvo9MgMRv8soO7zQO7X3vNPnuyJeaEbRmlbs244QZ5L995Ryp3bEVenoSTjhwR\n6YT+/WveUKaqqu7h6+g0VEpFw0pvMw/s3r8ffv/dPvuyBQUF0l0cHq69NDBIN+u0aeJdP/00fPih\n9q9xKfn5kjDetk3COIMH167ePjc3nfz8TE32oht8HR0HIzERgoIKLvNwzQO765sKZG3Yu1ekjeva\nYVsTnJ0liRsRId+t6elnZkpids0a+X7FFbU/kWkVzgHd4OvoOBzmsX6XliR6eYl3uGkTlBlq1qAw\nJ2y1HNxdEa6u0uHatat4+taYlJWSIifpbdsknDN6dN3KTHWDr6PTgElMhNDQfFxdL7/vyislLDF7\nts23ZRPi4mSAnZYVOpXh6gr33Vca0586VTsJiyNH5OR85Ahcd5383aoaxF4VWsXvQTf4OjoORVaW\nVHFUNvQjMFBmnX7/veM0EWlJfDyEhUmC2hY4OcFdd0l+5L//FeN/8qRlx1y+HPr0gXPnJHYfG2tZ\nPsLs4fv7W162pBt8HR0H4u+/5XtVY/3GjBH9lWeesdGmbMTBg/DXX+LdW2PaU2UoitTo33GHeORR\nUfDTT7U/jsEgYaIbb5RRi7fdJnIOlv4uZg8/ONjyaS66wdfRcSBqMtavZUvRXvn8c5ns1FB44gnJ\nU/TqZZ/XHzCgdID4+PHwf/8nHb81Yf9+Me7z50O/ftLcFRWlzSCT1NQEAIKCdIOvo9OgqOng7uuv\nh+JiePBBG2zKBmzaBKtXy/Bue44lbNYMnntOQjL/+Q9ERopWfWUUFoowW69ecnVwzTUwebJ2Sefc\n3PPk5p4HdIOvo9PgSEyUpKWXV9UaCqGhkhT84QcRVqvPqCo8/rjkJwYOtL4mfHW4uYnWzf33S8PU\nlVfCTTeVj+2rqoR9evWCF1+Ebt3kOTXVxqkp5879ffFnPaSjo9PASEwUSeCahAKuvloqTR54wPr7\nsiYrVsgYx379tJdTsIRu3aTnYfBg+PZbufJ45BHYsEGSvOPGQXo6TJokIZzISO1n0ZYtydTCw3cY\nPXwdHR3Rbg8NlURidfj5wahREgpZu1bqvOsbBgM89ZSEUgYMsN7w7rri7i7GfNQoqb55+22J0/v5\niec/YIDsvSZ/r7pQtiQzKKidxcfTDb6OjoOQmyvNOp061fw5o0aJx3n//SK7a+9wSG15/31ISJCc\nRFiYvXdTOWFhUrOfmAgHDkD37tCmjfVPUGYPv0mTZri5WR4rcrDzqU5j5swZD7791t67sB/mksyy\nKpnV4e4ugmAJCRJLrk8cPy6lpZ06Sf17faB9e7j2WpFlsMXViNnDDwnRJpOtG3wdh2H58hbccIPo\nqTRGDh6U70FBtXtev34SP37lFQkJ1QdUVSZRqarEwy0dZdhQMXv4oaG6wddpYCQlSe/5vHl23oid\niI+XCpHaJi4VRZqGFAWmTLHfcI/a8PnnUu44ZEjtdOEbE/n5WWRnSzu17uHrNDjMBv/77yWZ19iw\nZHB3YKCEGnbtEl0YRyYlRapdIiJEXMyWXbX1ibIlmbqHr9OgMBggJcWD4GCRlP3mG3vvyLYUF4ux\ntmRw9xVXyCi/p5+GEyc03Z5mqCrce68kqEeMgOBge+/IcTF32IIDeviKojgrirJbUZTVWh1Tp/Fw\n8iQYjU7ExEh7/Ucf2XtHtuXgQRmUYYlKpFkIrLhYasSLirTbn1a8/TasWiWhnB497L0bx6ZsDX5I\niOUlmaCth/8gcFjD4+k0IsySAkFBMv4tLq5h6cRUh1aDu8PC4JZbRC9/+nTL96UlW7dKR23XrjBy\nJBXKP+uUYq7Q8fUNxdNTm3mPmkTPFEVpAYwDXgYe0eKYOo0Ls8EPDZXY7m+/SY32G2/Yd1+2Ij5e\nWvK16DTt10/KNL/4QmLkd95p+TEtJTVVVCQDA+Gqq8rP6y2LT/o/5AS1BiAg6QCuhTkUB8Lff//B\n0RUzcS7MYa+HGL9OhTm4qir7PURLuXNhDs6qyoGS9fgsSXiu9gsF4JqssxgUhZ98ZX1d1lnyFYU1\nJevrM8+Q6eTKL74SZ7ox4wxpLq785iPryRlnOOfqym/esp6akUySqwcbveWXuTUjiWOunmwtWd+W\ncZpEV2+2eUud7R0XTnPY3ZsdXrK+88Jp9rn78qeXP04mE3dkJrPXw5ednv64mUxMOLUTI5AW2h6n\nojw67/7O0j8DiqpBSl9RlG+BVwBf4DFVVcdX8Jh7gHsAQkJCei9btszi120I5OTk4OPjY+9t2J33\n32/P6tXhfPbZFlxdYdasXhQXO7F48Z9W62J0JKZP742np4Fnn92HooCzcw5GY93/LwwGheeei+b0\naW8++mgXrVvnabjb2mE0Ksyc2Z2DB/14/vlddOxYsQSlU2EhI2fdw7qn36HQrwmD3p9D4IkE1n/w\nH55++hle+msvHYHuJY//AWgG9ClZrwV8gEEl6wsl381tDVlAIRBSss4BsgHzNMV8IB1oUbIuBJKB\ntiVrA3AC6FCyLgaOAF3NvyewH4guWZuAnUBMmfU2YHDJWgU2AFeU7DsbWAOMBcKBMyW/45tDruKB\nq27i6hfvxSM/8IyqnqzzdaDFHr6iKOOBVFVVdyqKElvZ41RVXQAsAIiMjFRjYyt9aKNiw4YN6O8F\nvPkmhIXlkJoai6enhHW++QYKC2MZM8beu7Mu+fnShNS/P1y4EAtAYOAGzp+Ptei4d90Fc+bA44/3\nZdcu648NrAhVlX3s3i2evb9/DOfPV/xY7/OnKDT4cPBDIztaxLLJNQyPtjlEnc/l2LEzPAs0cQ0h\n0LcbAK8W5+CGSqCLePRzinPoYsxheWE6r/lH8JghG4AwT/HgZ+afpRDl4vqx/BQKFCfCPMzrM2Qq\nroR5BF9cny+3Tuaskzth7tIo8VheMsnOpevH85I44exJmLt4+LPyTpPo7E2Yu5xynso9zWFXb8Lc\nStf7XH0JcxMP/6n8ZPaWrF1NRp7KP8N+7xYEBr7Dz3ubcaKbO8Q/ZtHfQ4uQziBggqIoVwEegJ+i\nKF+pqnqLBsfWaSSY57i6u4tX27evCFa99hoN3uDv3g1Go/aDuwMDRXJh3jwRANu1q3ZdvFrw5JPw\n2WeSpB0xouq4fW5gS96++yC7d8vecwM7kwsUFf2PoqJUDgM9ujzM2G5Plnte2fNYh9OrGRT3IDfd\nsgzfLhIf63vJ6wyoZj3kkvXQMj93QTxyM52BEWXWHYFRZdbtgbL/vm2Bq8qs2wATLllfc8naTEbP\nGyH+fouGMFqctFVV9UlVVVuoqtoGuAn4TTf2OrXBaIRjx2Toh7ld3dNTjNTGjTIFqSFjTti2aFH1\n4+pCRATMmCFVULGxIvdrK956S07YMTEyUKQmkcusrMvr8lNTky/+7OtbdXninhbjufuKvzGEO5Ds\npgOh1+Hr2J1Tp6QO/9KhH1deKd+ff94Om7IhcXHSbGWtwd3dusHtt8O+fXK1lF/1bBVN+OQTeOwx\nmfo0YULNmsmif5rLpDV3X3YVkJqadPHn6gy+mboODG/oaGrwVVXdUFHCVkenKiqb8mQe2L1qVcMc\n2G3GPLjbmrn7/v1lEtPmzTB0qDS3WYvXXxednE6d4LrrpPKqJrgU5eGSn12Nwa+6Hn3G1lu45th8\n3N1ru+vGge7h69idqsb6jR0rDUQvvWTjTdmICxekhLJpU+tLGw8fLtruu3ZJjuTsWW2Pr6owcybM\nmiXywTfeWLtE8fbxLzG3+9LLQjpnz54GwMMjFFfXquvRPQsz8XHOdzhdfUdBf1t07E5ioiTzgoIu\nz0e1bAkdO8LixbaNP9uKP/+U71onbCtj8GD4178kZ9K7t3b5kYICmDZNqq369q29sTcfo6ISXHMM\n38en+nDOS/1+5Nd+T9XuhRsRusHXsTuJidJhW5mI1tixkJ3t+KJgdcGcsG3VynavGR0tw8/Pn5eQ\n2X//a9nxTpyQE8nnn0u4aNIkCAmp9mnl8DubwJS3+tD1/ObL7jt7VkI6NYnfGwwyE1inYnSDr2N3\nEhNlZFxlDVadO4sH/PbbjqkPU1dUFb77DsLDax7n1oqOHWX4SECASCr/+991Uyg1D/L+6y+YOFFi\n9nVR+3QuLiTbI5hcJ99ytxcX55KZmQ5Ub/D7nVjKa9sGE+KUXvsN1JCTJ6VyrL5ebeoGX8eumEwy\n6SkgoHKDryhiTFJTZchHQ2H5cgnp9OolgnG2JjhYlDX79YMPP5R97N9fs+fm5Mjw9HHjRBLilltE\nH6euv8eF5t14f9waTgZGl7s9O7tUIrg6g29ycqFYcUNpor2Ln5YGCxfCyy9LQ+BTT8Evv9Q/GW/d\n4OvYlaQkid1Wpq1iJioK2raVGHFGhm32Zk2KisRoNG9u3+HdLi6itXPbbRLX79lT9lVYRXvP2rUi\ngPb++xKvv/12OVlYmnTOyrq8MSs7u1Qx0te3A1UR32oST/b7DXdv7QT2i4pgxQopDd61S0JWH38s\nV0jffgvPPlu/JrTpBl/HrpgrdKrrAFUUKSvMyYEnnrD+vqzNggVyZTNwoO3DORUxaBC88IKEz155\nRQz6Tz+Vn5514gRMnSq1/AaD/Dx1qjb5hxGf3MTtv99RpcH38am6JFNV5f9Eqxr8I0dkTvC6dfJ+\nLFkiJ7t77oE9eyT34e0N//mPXCFlZ2vzutZEN/g6dsVs8GsyCKNtW9FQ/+wziaXWV7KyxLi2awd9\n+lT/eFvh5ydSDHfdBenpEq4ZMgR+/x0efVTm5q5YIQnau+4Sb1cr43o+tBMn3TtclrjPyZF/EHf3\nINzdq/AKVJU3foxkUtK7Fl8tFRbCV1+JJIXBIFc8GzbA9deXH04zebKctB98UEJhzz4LO3ZY9trW\nRh8upmNXEhMlrBAWVrPHT5oEs2fDQw/BypVW3ZrVeOMNiQmPG+eYw7v79pXQzs8/i0z18OEScurR\nQ4x9ZKT2WvZbRs5mPRBwSR5lPaT1AAAgAElEQVTH7OFXV5Lpaizgr4AB5AU0x82CfaSkSMgmOVmu\neubNE2mIyvJLbm5STHDbbZL8XrRIEthTpzqm3r9u8HXsSmKixO9rmuwLC5MwyKpV4k3162fd/WnN\niRNiRKKipDzSUXF1FUmEESPEww8LE4kGq0gWqCr5+RVbVLPBry5ha3DxZH73xbRrJwJndWHnTikt\ndXKSK5rnnwdf3+qfB5LDOHhQxjd++qkM77nvvupzU7ZGD+nYEZMJfvihab2I/VmLxESpm67NHNfr\nrhPDc+utIrxWX1BVaXpSVRlMYo/KnNri7S3CZzEx1tOnaXlwDQ/MDaN15r5ytxcX55OXdwqoQQ2+\nqmI01txAX/JUvvtO8ipBQVKN89prtT+Wi4toCH3xhYTEXnwRjh6t/X6siW7w7cjevTB/fmSDSELW\nBYNBEmOBgbWrUvHxgZtuEkmC556z3v605ssvJQE4eLAkR3WEfN9Q9reZQKZ3efW43NzjF3+uzuBP\n2vc8Cze2w9PdVKvXNhrl77JmjYSx1qyR0IwlFUe33ipXCwEB0iy4Z0/dj6U1usG3I6dFIoQlS2Tw\ndGNj/35JkNVFJbJvXzGab7wBh+vBJOWzZyXvEBEh3n1lXcWNkbTWvVkQ8wn53uUz91lZCRd/rs7g\nnwzozvbQCXh619ykGQzi1W/dKtLRq1dLqE0LunSRMs62bSUnsG2bNse1FN3g25GkEhHACxekCaex\nYcngbkWR+m9FkQSZBpM6rcoDD0hJ6YgRtZcdaOgoRgPZ2ZcnOc0VOlB90jau5fV80nl+jUODRUXw\n3nvifU+YIJ8/reWpw8Kksa5nT8kNrF+v7fHrgm7w7UhyMjg5qbi7Sx1vYyMuTsIzdR38ERAgVTt7\n9sCrr2q7Ny1ZsQKWLZNkc/fu1T++sXH9C1HcHTf9sqsec8LW09Mb95IxghWiqqhFBjw9axaKMRol\nsXrkiHQIf/FFzcqC64KfH2zZIiWsy5fb39PXDb4dSU4Gf/8ievWSf4SkpOqf05CIjxcdmbok2swM\nHQrt20ss/48/tNubViQkSCdr69YSNnCzpGawgXIg5k52BY++rPTRbPBDQ5ujVDHJ3qcwnS9XeDIu\nZWG1r6WqUmO/d68k/z/4wPpiax4ekhvo1UvyBfv2Vf8ca6EbfDuSlARNmhQxZIh4HR98YO8d2Y7c\nXCljCwuzrF7ZyUlG+Hl6wrXXUumAbHuQlyfNOqoqNffWmmhV39k84HG2hF9/2e1mgx8WVr3O8vL2\nT5Lesvo615Urxbm64gqpqPGrWl5fMzw94ddfJYdj7rK2B3rqyI4kJ0NAQCEREb40ayaex9y59t6V\nbdi1S8pSa6uZXhG+vmL033oLrrlG1AztPQBDVeH//k8S05MmSQ17RbjlZRD8z07SW0ZT6BOEW+4F\ngk/uIq9TOos/vwNDyl90Lsxlv7sPOc4uBBoNRBbmst/DhxwnFwKLi+iTn8VOTz/SXdzoWJDDkPwM\nVviGkuHiRpeCbAbkZ7LcN5QsFze6FmTTPz+T//qHk+vkQvf8LGIKsvjaP5wCJxd65mfSqyCbL/2b\nUeTkRO/8TKILsvnMvxkmJyf65mUSVZjNwgCJw/XPvUCXolwWlawH5l6gQ1Eun5esh+Sep60hny+a\nyB86Njed5oZCvm4iZ78x2efILnZiuykIFxfoVJyLj2rkT1c/cnP/IQoY4upGSsn71erCXlyMhRwL\nltHkrc/vxkk18kX7OfRqD1U565s2SZVUnz7yWQuqIkpkDZo0kT307i35g2eesV4oqTIU1Q7ZrsjI\nSPXIkSM2f11HIzgYoqOTuPHG5vz2GyxdKl7A8OH23pn1mTdPmlseeUQ6NwECAzdw/nxsnY+5bp3E\ny2fNsn9M/9NPYfp0kSaYNKnyGvbua9+gz/fP8sX1P5AYMYq2/2xg+jdX8MZVN/L4T8sYBawFBgDb\ngfHAj0BvYBcwEVgB3A0sBN4D7gNGAb8An5TcNxjYCnwJ3AL0APYBy4AbgPbA38D3wASgKZACrAFG\nA95AHvA7EAuYAyxbS/ZmPr/Gl+zNvN4DRAHm0PohoCOlnuZJoAUQAqQD3wC9gE4l938L9AsI4Z7+\nMuPy+T+vJrAwmQcH7QTgpbhReBhzeLDPNmJjK0+InzghFV2tWsn/SbuqZXmsyl9/SXgnMFBkG2pa\nsZWRAbNmhZ1Q1bNt6/rauodvJwoLpTkjIEAE3vv2FfW9d99tHAY/Lk7+4cPDtTvmlVdKI9frr4ua\n4Z13anfs2rBmjXRcduwIo0ZV3bC0d9RMvj43irPprcjJggRDNEf7beLv/HkAxOPEeL9ozjj7EOTk\nwl8mA+ONuaS7+BCkuLDfVMSW7AP0c/bmfwGRLDPkkFyUwWnPUMKd3PjKkMOxogzOeYYR7uTKZ0XZ\nHDJkkuMZTriTCwuKsthtyMJYsv5PUSbbDdm4lazfLcpkoyGbJp7N8HNy4q2iDNYZcgj3Fg/+9cIL\ndCrOvbh+ufAC7YvzCPcWj/6lwvO0Ls6/uH6+MJ3mxkLCvcTDf7wgDT/ViLd/GL5O8GlRLt6qkTbu\nEmtZ4hmM2+Sh9CqRId7R8lWcjUX0Kvm/2driLRSTkX7hlctU5ORIaaSXlyh82tPYg8z6XbRI6v2/\n/FImhdkK3cO3EydOSI3u9Ol/0aeP+DOffCIhgFOnGn7pXrt24O4uYl3mygpLPXyQ2uo33pD3cOVK\nCfHYku3bpfQyOFg+0BERVT++oEBOEJe24B86NJjdu7fi59eZq68+VO0xPD3laqIhYsn/hckkubFD\nh0Sw7qmn7B/uM3PvvfDRR9KoNXhw9Y/XwsN3kF+98WGuyDF7+ACjR4vn31AHdptJSxPt9fBw7Qd3\nu7rCww/LCXPyZCmJsxWHDkly1sdHEsjVGXuPrFQmvTWQXmnrLrvPPLi7JmP9iopsl3ysb6xdCwcO\nyIn/0Ucdx9iDXM337Ckyy7aq0HOgX79xkSxzmQkIKJ000aoVdOggA7sLCuyzL1tg7cHdnp7y4fb0\nlHm4O3da53XKkpAgJ2yTSaZzdamBgpdrYTZFTh4YlPK1mqpquji4uzqDH5W8ljlbh9OSU3Xee0Ml\nKQl+/FE6sj/4wHpaQHXF1VX25+EhIR5T7VQh6oRu8O2E2eAHBpYfLTR2rOilv/22HTZlI+LjpUO2\ndWvrvYa/vxh9RSnVdLcWu3fLJXlWltR29+hRuZxuWbJD2vHhDb+xPyi23O15eUkUF0vQujqD76wW\n42oqwKmJ7uKXxWSS+Libm0xJs5ZzYSnNm8tn/fRpkaO2NrrBtxNJSXKG9/UtL6LTpYuEOt591/Hl\nAupKXJzU31u7JC00VKZjeXqK971ihfavsXGjNFQZjRJC6tu3dmGDzMzLm7HKj/Wr2uDvaT6OmQO3\nWWWOa33mt9/g+HH5m4webe/dVM20aaKvtGaNzG22JrrBtxPJyRJ3vTSGrSji5Z85Iy3fDQ1VFQ8/\nJMQ28sDBwZKoCw6GG2+UKg2tWL5cjIlZvbN379oZ+0FL7uP2NVMs0pABeU8dLVxhT9LS4PvvpTBg\n7lzt80RaoygSxjV/t6ajpxt8O5GUJFrjFV36x8TIyeC112y/L2tz6pQoRzZrZrsEmq+vePpt20pV\n0NSpkJ9f9+MZDBIuuvFG+T1uukk0cmoSxilLrl84Z12aVzrHVVFc8PauemDsM2sHc+OJ13XJhhLM\n0gkAc+Y4bijnUtq0gZdflg7cDRus9zq6wbcTVRl8Z2epKT98WJI6DQnzWEItOmxrg4cHPPaYhF+W\nLJHGl2PHan+c5GTpk5g3T8I3t95a2jhWW3aMfIZPIt+87MRXOtYvAienyltlFNVEqmcbivysFxvL\nzRUDVF9mCO/eLZ+b8eOl4a0+8dBDkv/58UfLHJKq0A2+nThzpmrRsNhYuf/RRxtOLD8zU0pOO3SQ\n5hNb4+QktfHTp0t8NypKGnJq8v6qqnRCR0dLldHVV0t82JITV35+xSf8mo71UxUn3ur5Fbt7at9h\nZjDAL79I+/+SJeJ9Llgg4RJHxWiU0ZdBQfDKK/VPqM7ZGf7zHznJrlplndfQDb4dyMqS7j8fn8of\n4+YmtcMJCdKQ1RB4/XXpLh40yPoKhVXRpw88/bTE9WfMkCqeqrz95GSpq7/pptLRimPGVP33q46Q\n43H86+WWdD6/tdztqqrW2OCDGGat38s9e0R99NtvpYDgtdfgjjtEYfK55yR3UVRU7WFszpYtEi6c\nOlW6nOsjAwfCVVeJwNuFC9ofXzf4dsBcklmdLPDAgVJp8txzjvkBqw1JSTB/vsS6e/Sw926kSujJ\nJ6WMMj5eqqOee068KzMFBSLI1qWLVFCMGAF33y0nDEsnVhW7eZLQcjjp7uUlNAsKUjAa84DqDf6o\nv97lk40d8HfJrfJxNSUrS7z4Dz8Ub/OJJ0Ry+vHH4bPPJFRy5ZUyyOO550QTxlEoKJCJVS1aiJZS\nfeatt2QC3rffan9s3eDbAbPBr85DdHYWed2zZ+UStT4ze7Z4o4MHO87wbicn8dSff14SunPmSPLs\no4/g668l7PTYY3JymDZNTg5hYdq89oXmUXw6+HPO+5fvki9bklldhU6ad2sOBwzCxd/b4v3Excn7\nsGePVB5t2CD/c6GhpY9p315qxX/4QUqK58+XqpLCwsqOajvWr5cT1r332j4/pDWdOskV1a5dpWNQ\ntUI3+HbA3EZdk0vx7t3FGL35pmhp1EcOHZJOwt69HXN4d3CwyDHcf78kd++9VyYhmUwSxpk+XZK8\nluj2X4bJRFbW5cesTQ3+rpbXMK/7YotKMg0GqWpZuFAmiL3/vsSPq+oUvvpqCYHdfrtoB82ZAykp\nlT/e2mRliYRCp04SomsIvPSShHW19vJ1g28HzB5+TRqPFEXK/3JyJIFb31BV2beHh3j3jpxI69ZN\nkpTTpok8wowZMijDGjo1E94cwr82Ta3U4Ds5OeHtXXUrsmo04exc9/c0LU3yKps3Sx7j11/ld67J\nXFhvb/Huv/tOks8vv1wqmWFr1q6VE9djj10uQldfadpUqnYOH9ZWZ0c3+HYgKUmSfzVN+kVESG3+\n4sWOOcavKr7+WuLfAwfaX5a2JigK9O8vYQ1rdgL/HXUduwJGXtYUlJ2dAEBQUDjOzpVbchdjIYuW\n+3BD8jt1ev2EBDHSZ8/KFc0PP9StvPSaa0ThNSJCiguWL7dtVVlenpywunaVqqmGxPUlQ8D279fu\nmLrBtwPmLtvaeGZTpshJ4pZbJKFTH0hNhQcflJDUsGGO3/FoS7YNfIz1rS4vpyyd41r1PERXUyGr\n295PWvPaZ8D37oV33hFP/t135asyLfma0KaNHPOGGySWbishMJAJUoWFcM89llVNOSJRURLyO3NG\nu2PqBt8OJCdL4rI2Bt/bW8rNjh2TksL6wIMPQna2VLeUTf41dpyKiyjIufysXbYkMzS06sxjvqsf\nCzu8Rkqn2Fq99h9/SFI6KEiuGO+5x/KKI5D/5aVL4YEHJAH8/vsSZrEmBoOEodq0kc9GQ8PNTSra\n9JBOPef0afFGauvx9u4tl67z5onGtyPz44+i8z1ggGOUYToSbXev5Kk5HjTPLl/XWFh4juLibKD6\nwd1uxXkoqgnvWhTo/P67GPmWLWHZMkm+aomiyJXDnDkyoH7ePOsa/bg4SdhOnWr7+bS2on9/Cbtp\n1XmrG3wbYzJJRUN1NfgVoShw221yopgyxXFDO+nppeVxsbGOnai1BxfCO7Ou5xNc8C2vk1O2Qqc6\nD/+m3Y/z5e/Na1yhs2OHnIA7dJAqHGtOx3rmGekYPXZMPH2jUfvXMJmkEzg0tOFU5lRETIz04NRF\nBqQiLDb4iqK0VBTld0VRDiuKclBRlAe12FhDJT1dvJ66GHyQWOtNN4mHf9992u5NC0wmyTOkpsLI\nkfW/JtoanG/Zg687v4TqWb4hoazBDwtrUeUx9jUby4q2M2tUUXPggHj2rVqJ0Y+Orsuua8e990qH\n7l9/Scmn1oncAwcktj1unFyxNFT69pXvf/+tzfG08PCLgUdVVe0M9Af+T1GUGsz7aZyY43GWJJgG\nDpRLvY8/Fp0TR+Lll6UqZ/hw6UjVuRzPzBRys4xV1OArBAdXPd19V9NxfN/uEdzdq36tv/+WmH1w\nsBj9Xr3qvO1a8/jj8MgjMnFs6VJtj/3LL1L4MHOmtsd1NDp2FOdQqz4Hi9M1qqqeAc6U/JytKMph\noDlQ9eTlRkpNu2yr45Zb4J9/pNW/d2/H0A755Rfp1oyOlkRtVaGc0L//oNjdm/MtugMQ9vc29vyy\niK/2PIeqmuidn0WWswsJbuIFx+Rnct7Zlb/dvHBWVW7OPMM/rh5s9JbC62kZSRx19WKrdwAAd104\nzSF3b/7wkvX0C6fZ6+FLnKc/TiYTd2Ums9vDlz89/XEzmbg9M5k/PXzZ7emPl6mYmzNTiPP0Z6+H\nL96mYqZmprDd05/9Hr74FRuYnH2WrZ7+HPLwJbC4iEnZqWz0CuCouzdBxUVMzE5lg1cACe7ehBUX\nMCE7jV+9Aznm5sX24zsId/LhPv+OXHByxd9UTI/iHNIKZPpFS6/mtDq6H6+ivuS5NcG34BytLuzl\nWHBf8l39aJJ/Br8L/3AspB9KFZrM6eky2s/bW+QSrrjC4j9xrXnzTbna++orOemMHGn5MVNS4OhR\n0Zypq1JpfcHJST7fWslYaJCfL0VRlDZAT2BHBffdA9wDEBISwgZrij47ML/91hSIpE+fPwgMLMTZ\nOYfAwA11OtbTT3vw+OO9GTu2gP/8Zzfu7jaqhauA1FR37rmnNy1aGHjggZ34+la+F6MRYr+5k6ym\nLdj84IsAxH5+M3mpZ0gsufZfD2wAppU8ZxOwGvgXMBB4GjgMLCq5/ylgJ2CeGfMEsA0okUZnVsnx\nlgBeJeu1wFIgvGT9A/At0K5kvRxYCUSXrL8EVgGDStafAj8CESVr7/P/8DPQvWTtdP4f1gD9StaF\n5//hF+AT4ElTBq3T4zgKdCl53VggBRgT4s2Ytx6jcJY7qe260WrvNkaveJrvnv6ItNaRtNvxC8NX\nzmXjvc9yLnB4he+xwaDw+us9MZm8mDt3J4GB+VbVWa+KO+6Aw4e7s2pVE3r33kW7djm1ev6ln5Gf\nforAyaklN930B5s21XORqRrQtGkEmze3IDx8s8XHUlSNgmuKovgAG4GXVVVdWdVjIyMj1SNHjmjy\nuvWN2bPhxRfhhRdElyUwcAPnz8fW+Xh79oj3FhsrHrYWJXa15fx5GDpUJIdvvrn6UM7+/WDYsQvV\nw5NTPqK10DTpa7bsu4WjgK9vD/o5uZGluPC3s3j4PQ2ZZDq5cqxkPSo/lUJ3F7a5i4d/c24Sf7t4\nsd1dPPrbck9z2MWb+JL17bmn2e/qyy438fBvzU9mn6svu938cTMVMyU/hV2uvux388fDVMzk/BR2\nuvpxwM0PH1Mxk/JT2OHmz1+uvviZirguP5Xtbv4ccfXF31TEtfmpbHNrQoKrD4HGIq4uSGWzewDH\nXLwJLi5kXOE5NroHcsLFCx9TMVFqDn97eJPl7IqvqZjIohyOuPlQ6BHAqJgHmdBuP9vzbqfQ3Q/P\nvHRC0w9zJiyaIjcfvPLSCMg4Tm5kL/wCKi71+uYbGb/4r3/Be+9pLAtRB9LSpMKssFCE12pzhVv2\nM2I0iqhbWJiEiuqaC6tPrFghTVhTp8I334SdUNWzbat/VsVoYh4URXEFVgBfV2fsGzMmk3QiNm9O\nrcrpqiI6Wv4Zvv1WKneWLav95CVLyMuTYRNHj8rAiZ49q3587x9n02vffub2XoGXF5g74RNy3Dla\n8vOgQQsJCupNGNChzHPDAHPk6vx5GDUKRpfJe3YExpZ5fDtgfJl1BHDNJetrL1lff8n6hkvWaLi+\nlCvL/JwZCGHnzZoOQagMpjSqHwwEU5niw44dYuwHDYJXX7W/sQcJ55irgz76SGL7dZl4dvCglGLe\ndVfjMPZQmrg9dcryY2lRpaMAC4HDqqrOs3xLDZeffxYhsehobbsCr7xSjN+339q2csdgkJPNjh1S\nLTF4cPW9BcVuXmQq/tUM7q5ag+GhjdcyNfHFGlWoNDbOnJF4eYsW8OmnlnXQas2AAaLdk5AgM2fr\nwtat0rQ4fbq2e3NkWrSQGdBaDDjXokpnEHArMFxRlD0lX1dpcNwGxxtvSIOINapXJk6UD9R//mOb\nTlyDQdQSf/5ZdGeuuKJmnuSukY/zVpdFFWjIiMF3dw/Gza1qK5Xr7I/R09tmM3HrCyYTfP65nHTn\nzbPPVLHqePhhuSJct06KDmpDVhbs2yeVRh06VP/4hoKiiJevxbQxiz8yqqpuUVVVUVW1u6qq0SVf\nP1m+tYZFfLxcZkdHa6epXhZzU1Z0NMydC//3f9YTscrLE234JUuk/PLKK2umsAilY/0uDTvVZsrT\nO70+Z2PveigdamU2bJA8yo03yt/HEVEUqcv38ZGTU200d3bskMdPm2afXJU96ddPwpiWovtINuKN\nNyRu36dP3WKXNcHJSZJ0/fuLpz95svbduBcuSPjop5/Esx8/vub5CL+zCUx7uR3R53657L7Swd01\nG+tnDcni+kxamkgVR0TICd+RDWJoqAi2JSXJlKqaoKoSzmnWDCZMsO7+HJGYGG0cON3g24BjxyTT\n3qMHtK5a4txinJykDO7KKyVBPHq0XAprwT//iOrljh3yobvqqtolnxVUTofHkOFWXkmtuDiP/Hzp\nSPPzq/pafeDxr3l/Q1eaOp2t9f4bKqoqMtQgOjbNqhbadAhuu02uDtetE62Y6jh1SvITV1xhXdlq\nRyUmxvyTZTqkusG3AfPmiSHu08c2EsGKIsnUiRNFMKt7d8vF1taskdjp33/LcUeOrHkYx0xmWEcW\nXvlfTgaUV1PLySkVCqnOw89xC+S0dySmgAaqllUHtm+XYoDx40s11B0dRREZZRcXmZdbnfdq7lCf\nNMn6e3NEgoJkBjPkF1hyHN3gW5nTpyVmGRVl+0TT6NFStZOWJiebL76o/jmXYjRK78BVV0l1xK23\nWiCIpqpkZlo21m9f87HM7b0SDx/rxCxMJpklGh9vHdEvrSkokKvH5s1l+HV9Eqpr3VqkOI4fr36w\nT2qqnCSqGr3Y0Jk7FyDXIt1M3eBbmeefF8MxYIB9PozdusGzz0rc9PbbJa6fnl6z5yYkyGX3Cy9I\nMvi228TLr+tVyqgPr2PGuussMviqSUVVa391UROOHJHB3R9/LCWNs2dLVYgtJzjVll9+kZkD998v\nuvD1jfvvl7zD6tVV55vOnZMZ0I0xnKMlusG3IgcPimCVvYd3BwTI5WBsrNTqd+ggYlaVGbLiYqmX\n7t5dvN2rrpKmLkvzD0nth7HPb8hlCUWzwff29sXdvYqhpKrKe9815+aTr2gaGktLExnfefNkUPxt\nt8H8+eJRfvCBvBdmDSRHIjNTYuCdO8sgk/qIi4sUNKSny+9SGampMq9WT9Zbhm7wrcgTT8hYwoED\n7X+pbdbQf/xxcHcXieVRoyT2W5bff5ea31mzZAbtnXdKbNjf3/I9xA16mFURj1xWkpmTU7MpT84m\nA1ubT+ZceDfLN4OEb379Va5gjhyRE9vGjRJTfughOHlSvPyUFHjpJZn76khhHrNX/PjjclKvr1x3\nnYQcf/214kEfqioGPyzMMbqG6zO6wbcSmzbJB7JvX2hffaWhzWjbVrRMxoyR4c9RUVLV8/vv0i07\nfLgYumuukRBQ167aJJoVk5H8XFOFVxVZWTK4u7o5rkZnNxZ0ns+JbpaPajp7VjzLZctET33xYilr\njI4uLZt1c5OQXEKCXB39739yctCixd1SUlJgyxa5erzhhuof78goCrz9NuTkVNyBm5PjQn6+9Svc\nGgO6wbcCqipeV2CgePeONrzb2Vm8qjlzxLP68ksx9Bs3yvcZM+SEoIVXb6b54fXMnO1Fh4z4crcb\njQXk5YkFrYmHbyxWLdZQ2bVLEmDJyXJS27RJrn4quwpr1kyGc3/5pYh/vfqqPMeerFol4ZDnn9dO\nl8meDBokV1hbt0qvR1lSUmSsV0OXQrYFusG3At98I7Xq/fuLDoaj4u8vIlTPPisfthkzpKyvVSvt\nm8NyA1qwucf9nPMpL/SXk3McELe/OoN/7f45LP01CC+3unWTGY3Sm/Dxx3IyXrhQkrM1rVu/5RbR\nJY+Olrr3hQtl/JytOXkSdu8WhdIrr6z+8fWFt96Spro1a8rfbjb4UVF22FQDw4H78eon587Bgw9K\nxcSAAdbrqtWSZs0khGNNLjTrys893qAgQ/TozZQf69e8Sn2VhJCBFBSAu3ft/23z8kRG+uhRCbN9\n+mndDEhYmNS9P/SQJHpPnRLlR1smE9etk6uRZ5+1f25ISzp1koKC06fL337mjPzHNOaSTK2oB+ao\nfvHQQ1I9MXKklELqCG65F8jOUqssyazOw9/bdAxfdnixxoO7zWRmiveYmChe+k8/WeYtOjuLxvyS\nJVJdMneunOhtQXq66MDHxMgVZEOjf3/pqDUYSm9LSfHE318UI3UsQzf4GrJ6tYRzBg4UGQWdUq55\nfSD3b72p0pJMFxdffH2rVsn0yDuPh0ftciLnzklZ5dmz8MADEs4J0qhJ96abpA6+qEji+rZI5q5f\nL98feqhhefdm+vaF3NzyXn5KiicBAXpJphboBl8jsrLg3nul47HOnagNmJ1DH+G35rdWWpLp59eh\nyvms3oXnWbgqiIlJ79X4NVNSxNjn5MAzz8Brr0m3sJYMHSqJRjc3qfo5flzb45clN1cqc7p2hbFj\nq398fcSsGZOQUHpbSoonoaH6Z0oLdIOvEY8+KnofI0aI0dcpz589pxMfNv6y22uqkqkqTnza5S1O\nRwyt0etduADvvCN16q+9Bk89ZT2D0aMH/PmnDBt5910JSViDjRvlamLGjIZRmVMRPXpIrb250S03\nF7KzXfWSTI3QDb4GfCVfZuYAACAASURBVPmlJAEHDpS6aJ3yuOZn4pSWimoqX4RvNBaRm3sCqF5S\nIc+tCStbP0J2RPWxspwcMfY5OdJzcN991pcLbttWSjVdXaVjVwvt8rIYDNIrEREhoaSGiru7yIGY\nDb45N9KxY+XP0ak5usG3kP37RYO+fXvpXNXH7l1O+7glPP5WGGFF5YPcubn/oKqi9lqdwffPT8HT\nkFVtSKawUKpnUlNlulJdZ6fWhY4dJaZvMEiSODdXu2PHxUnYcMoUKSltyAwYIOG4goJSg6+XZGqD\nXpZpAVlZItfq7i517OHhVT/e+/xJmqT8xZmOsZhc3Mg58DN7fnqY9aYAjIpCS0MBrQ0FbPX0R1UU\nWhkKaGUoYIuXJDMH5WXQtTCHBQFS3D8k9wKRhjw+bSIxpNjc80QYCljURArLR+aep7mhgM9L1lfm\nphNuKOLLJk0BGJ2TRpDRwDf+sr4qOw0/1ch//WQk1/jsNLxVI0tL1tdkn8NVNfFtyfq6LBmy+Z2f\nlCNdn3UWg+LE975STjE56yy5ijPfunvRx6cNKfFXUeDszAEXiUf0zj9DFLAfMfhhR3bRIiOY001E\nOqHT2Y1kuweT1KQrU3bNpGPKRr4ae7LS91dVRXL3xAm4+26RRbB1K35MjDRFjRsnVxmzZmnTeLd5\nswiHzZhh+bEcnZgYGeBz/HjpHFe9JFMbFNUOUoCRkZHqkSNHbP66WqKqMkruu++ktX3YsMo9SaNR\nmmUG/PkeE9Y/wIsPpJHnGUTAoh7MOrcPXyAHeBKYC7gBBuB5YDZgTmVuAQZSelkWD/Qus94DRAFm\n+3II6EjpWT0BaAOYbeBxoBngXrI+DQQB5qrHM4AvYJ63fq5kb+YGXHNDpFnGJRMoAszVczlANtC0\nZL0POAqYJduPAH8CN+PE8OFnWLW3O9s9xjC/+2IAvvytGXGh43mv2wK6pW8kqDAZ33umVBqeWbdO\npILHj5eSSS0HxdeWRYukqW3IECkFrS2BgRs4fz4WkPDGCy/AtdfCypWXj4dsaBw8KGGdq68WD//I\nkUKOHHHXyzIBRVF2qqpa56nYuodfR2bNEuXJ4cMldl+ZsffIPse414bybrNXWRp4PRv79+boET+M\nTpCYW8j3QLFrKEF+PfjRWMBuUwH+LuLhrzQWsMNUQJBrE4xGeEW5QCdjLk29xcOfU3iB9sWl6xcK\nz9OqOJ+m3uLxP1uYTnNjAU29ZP10QRrBqoGmnmKCnyxII7DMelbBOXxUI0095VJlZn4qnpgurh/L\nT8UZlaae4uE/nC/uV1PP0JL1WYwoZdYp5ONEU89QFAWeIJtCxYm2buLhP1qYRZ6TC2O63ULv3qFs\nGf4CfyUNp1dJyGJZ+PfkewbSKwBgGAWuEFDJf+zRo3Ly7dQJPvrIvsYeRHRu0yaZ29qxo5Qb1pWt\nW+X/69//bvjGHuRv6O0tJ7qMDAgPz8fPz736J+pUi27w68Abb8hX374yZMS9iv9FZ0M+Z4O7kOcR\niNKsKWdpij+gqiaOFZ4kAYiMmEKfPm9ffM7oS44xK+knJu58mhVTvqVJ73bMvuT+6tZdL1lfmva8\ndN3rkvWl7kS/S9YDLlkPvGQ9hJqRGxiJd0gHLhagtIrBh9IrjMrIzIRPPhGpiA8/dJwqqY8+kuqd\nr74SuYrqQn4VUVwsnb0dO4pj0Rhwdi6drpadDX365OHuXnWPhk7N0JO2tWTxYhFG695d5ro2qeb/\nMDewFYvHr+BgYHmzl59/BqNRtGCrS1ganD0479EUNVAf63cpJpNUSOXlidTAsGH23lEpHh7SjOfq\nKrr6ZbtHa8r+/VJtdO21DbcUsyL695dmuexsaNbMoiFPOmXQDX4tWLFCkoEdO4raZE1jillZ1Y31\nq3r24aHw4cyO+QmnQN3LuZQNGyScc8MNjhnyaNNGynZTU0W4rbZs3SrhqWnTNN+aQxMTUzp7oHlz\n3eBrhW7wa8gnn0iStlUrGeJdU4XFIV9OZ8YPYy9r+qnNWD8ztdWQaeikp0vcPiJCQmxVhdbsybXX\nigrp5s1SQVRTMjJk+Hzv3jKMpjFRNufRsqVu8LVCN/jVoKoy5/See8SznzJFmmxqyvnmUfzlE1Op\nh+/s7Iy3d9VthC/9L5rbEp7VW8vLoKoSG1dVePFFx4nbV8aHH4oWzOLFEoaqCdu3y+83fbrjzVSw\nNq1alWoetWhRYN/NNCB0g18FxcUiUvXUU9LyfdNNtZ+6s3vwA3zR/sXLqnjMGjJBQeE4OVWRO1dV\nDgUNIS1In/5Qlh07ZDzjuHH1Y+JTcLA0hJ05Az/+WLPn7Ngh07gaqm5OVSiKePm+vuDj40BzJes5\nepVOJZw5IwZ+0yZJIF19tXxoa4XJRH6eUqEomNnDr04SGEXh467v0bTp5dUzjZWsLBlN2Ly5yBjU\nlyufqVPFw1+3ToxZ06aVP9ZgUDhzRrq3G3pnbWXMmwe//db4rm6sie7hV8CmTVIWFhcnTTw33FAH\nYw+EnNzJA8/60T3993K3q6p60eCHhVVt8BXVhMFgXWnY5GSR3c3MtN5raMkPP8iw66efrl14zd4o\nijRkubpKY1hVnDvngarKQJDGSqdOjpmIr8/oBr8M+fnw5JPSTAXikY0dW/cmniJPf+Kj7uKMR3mr\nVFCQSnFxDlD94O7Rf73DkvUhBLpk1W0TVXDhAnzxhcTAly8XA7pqlWiYOCopKVK5EhMj82jrGy1b\nwsyZcOSIdJRWhnmsny4poKMlusEvYfNmmVX66qsSr7/9drnstkRlMTOsI1/HvM0F/zblbs/OLhX7\nri6kc6pJFBubTcHJ38LJ3WUwGCSO/Oyz8Mcf0K+fzGcdOBB+/llyFlu2SMLQ0fjuu9Lh3Vpr29uK\nmTMlIblyZeXvsT7HVccaNHqDn5QkmidDh4rHe+ONon0SEWH5paRzUR5ZmZaN9TvYdCQfdXkXTy9t\nrmuPH4eXX5aGoA4dpPX/119FCmDDBlF7bNlSasffegvS0jR5WU1ITIQ9e2TAzIgR9t5N3fHxkauq\n06flhFsRKSmeuLlJHb+OjlY0WoOflSVTkDp0kLBG//7SVDV8uHYdjePmj+ShX8dXavAVxYng4Kr7\n7V2K8nB2tjwxaTBI2Oa116Rz88EHJVdxyy3lPeWRIyXUMGeOCL7Nni0nBHt7+6oqHrGPjwiJ1ZdE\nbWVMny75h9WrSxuMypKS4klgYPWd3Do6taHRGfzUVBmK0bateLodOkiN/c03izelZYLoUL87+b3p\nzZdVGZhLMr28WuHqWrnlcjYWsfBbP27+Z65F+0pLk8ak9euliWf1aqmAqGy2q5OTnAwPHJAw17Jl\nIg2Qb8f+l717RVtl/HjLhMgcBVdX+Zukp8PatZffbzb4jUlOQcf6NBqDf+CAzJxt3Vq817AwuOMO\naVnv0cM6HuPOnnezsfnUy243e/jVddi6qAa+7vQSJ9vWXSDmwAGYO1eSnTNmSMhm6NCaDQVp315q\nwZ9+utTrLztc2laoKnz/vZQnzp5tu4Em1mbiROjZU/JHZZuxjEZITfWgRQu9QkVHWxrIR6diMjPh\n44/FI4yKksRkly7i0d9zj0zWsVbiz7koD/VCxmWhkLIlmdUZ/EIXb/7b5gnSIgfVaQ9r10qzj5cX\nvPeezFutbYhAUeCll+B//5NGtFdfhd2767SdOnPwoJSOTpjQsEbdKYqU/J4/XzrZCWRtNDoREWG/\nvek0TBpc41V6uniDK1ZICKOoSHRvRoyQ8ESbNraJ/7bet5q7PpnMicH7yAosLbUoLEzHYJCC9+pE\n07wKL5BrdMerlmclVZXf/5dfoHNn+OwzqcSxhDFjxPCOGCEn0alT5UrBFqxbJx2XM2c2PI/XHJ46\nelSuOqHU+OslmTpaU+8NflGRNEitWydf8fFyeRwcLJfLnTvLl62TX+kterBywBuk+raj7Jhbc/we\nqvfwJ+2fzZC/P+O9KzIpnXtVNUajVNj88YfUqi9dql1zUvPm8v6OHAlffy3J36uu0ubYlfHPP1Kz\nPn68NOI0NMxD70+VGfdrHuunl2TqaE29MviqKh+M3bvFoG3bJgaooEDiui1bSi15x46SjG3SxH7x\n3szwSDa3i4RLEp2Xq2SmVnqM+JYTOeLStcYlmUajqHru3i3VRl99VXX7fl3w9ZXqngkT5EoqL0+U\nIK3FunWigjlrVsOJ3ZelSRPJlSQnl96Wmgru7kbatdM1BXS0xSENvqrK8IOjR+HwYRHJOnhQarDT\n0+UxLi4SquneHVq0EAMfHu44zTh+ZxMwnA/H1a98w1SpwVfw8YmgKoN/KGQYWe7DuLoGsr+qKp79\n7t1ijD/7zHoaLO7u8NNPEtZZtkzec2t4+mlpsHMnDBrUMCpzKqNfPzl5FhfL/3VqKoSF5ePvb+c5\njToNDk0MvqIoY4B3kPnZn6qq+mpVjzeZFI4elcqR5GTx2k+dkrrvY8fkKze39PHu7jJspGVL6NNH\nDLtZPtVRNeKvfnMYgb5j+CJ2UbnbzQbfy6sFzs4eFT0VAMVkJDT9KE5+EShK9RZ/5Uq56hkxwrrG\n3oyzM3zzjSTGv/9ePP8hNZ1lWEPWr5eY/aOP1v+6+6ro21dCZKdPS47p3DnRgPex92BenQaHxQZf\nURRn4APgSuA0EK8oyg+qqh6q7DmJiT5EXqL26+kpAmF+fpKsCgiQr7Aw+fLxEcNfL5J2qsr6a95j\nU+LlOjk1rdAJzv2H+eu68PmQTynkriofu3athD5iYsTLt5W6orOzaO8MGybG38dH8iZakJsrmjlR\nUaIY2ZAxX70kJIgjc+4c9O2b3yBDWDr2RQsPvy+QqKrqMQBFUf4LXANUavCbKQl0976TeHcffJVk\n/lWwizgvL3Z5+OJRWMwNCSls8/QnzsMXv+Jibs5OYb1nEw54+BBYXMTk7FR+9wrgL3dvQoqL/r+9\ne4+uqroTOP79QR7kASaBJASIA5UQ8QWCQqA4E5S2tFW0LkUHnWotZZZOOzqCL+xql8vVipVR64yL\nWfioYquDZUSpVSsVMgqp4SGIMIBoALmERzBEE0hCQvb88Tt33RgTEpL7Ss7vs1bWzb45N2dnr53f\nPXefvX+ba2oOsyo1k53JaeQ11XNVzRFWpmXxSVIqQxvrmVF7hLfSBrI7KYX8E/VcfuwIr6cNYl9S\nP0acqGP6sc9ZkT6I/Yn9GHniON86VsWr/QdxIKEfhQ3HuPT4UZb1z6EyIYmzG44x9fhRlvbPoSoh\nifPqa7mkrpo/9B/MlwkJjKmvYXLdF/w2bTAVxxIYvqOBgpN1rEkcQKP0YUDVB4wH9qbrnLv0wxWc\nX/EXtuZ9Cyd9yK35hJyaT/l00EQeGfN7Ggsnc6pEnR98oFf3o0frDdpwj9l3pF8/nQ00YYJOe73r\nrtPfM6At69bpDfnZs+NnmC5Sxo7VoZyKCk3vcfKkbetnIiMcAX8o0GKOAQHga5MARWQOMAdgPHBr\n7e94qxYygHuBP9bCcmAscBfwQnWAV4FveuXM6gB/AkZ65ZTqAG+2OJ7qAG8Bk7xyXXWAlcA0r1xV\nHWAVMMMr768O8C5wnVfeVR1gDXCzV95cHaAUuNUr/606wDrgTuCnwMrqABuB+cBs4LXqAB8CDwD/\nBLxYHaAamAL8BzAQqAJ+CPw7cPOYPkwpLmH0qre4dvULPLvobZoTEhm34jnGrX6ep59aTfO0ofTv\nv5fExL1tNnxFRQpLloxn5MhjLFiwmb17HXvbPjTifv3rJGbPHs+zz57k4Yc3kpp6+ptW9O1bS1ZW\nCQBlZeMZPhzOPnsjJSVhrWpcGjFiPF980UR9/V5gLEOGVFHihz+8E2pra60twiQcAb+tQZavZV5x\nzi0GFgPk9h3oHuk3m4ykdOrlIHObNrA5sS95yf2paW5iXt0BNiRlkJfYn8rmE8yrO8R6r7zPK5cl\nZZKXmM7HJxuYV3+Y0uQs8hLS+KipnnkNlaxNHkheQirrvPL/euX3muqY13CE95IHkZeQwl+bjtPY\n8DnrkrPJS+jHm03H+bLhcz7yysubjnGooYqP++WQ1zeZpY217DlxlH0pueT1SeKFxhp2nKim0is/\n01jDhyeqqUnJ4+/6JbDeNXBNUx2DkgeQIX0obarnpuQzyB2+gL17sxg4qZLS5FsJBCbipA9Hh5/F\nhpv/mX17JwE6nNXW+HVDg+bFAXjggTOYMaPrq3HDJStL7yEsWHAJt99++sNvWVklVFUV89lnmuTt\n2mth2rTiiNQ13kydqjmdduzIBPRTUnFxcWwrFSdKSkqsLcIkHAE/AOS3KA8DKto5FoDDzSM4fPxh\nOA7VwKPolLsBAyBtEPztLL1J+/1snYmTkwOjWiUga73gMtblua3Kd7cqtzcMfTIrGyZNYljwifx8\nIP8rDdqaczpmXlEBd94J1113ioOjqLhYs0D+/Oear+eKK7r2e9au1fsDt90W1urFtQkTYPFi+Ogj\nHd7Jzm6IdZVMLxSOgL8eKBCREcB+4Hrg6wlkWigoqOGll0Izc3bv1gU2+/frzJ0tW3RRT5CILqTK\nz9ebWmeeqbMZ/JpYau1a3eD6sss0t0w8bQE3f77mhnnjDZ0qe7qLpRobdfy+sLB3T8VsLfi37typ\ns89aZ1g1Jhy6HfCdc00i8lPgL+i0zGedc6fYy0cD+PjxoVWGrdXX656yW7dqlsQPP9QZDOXlepMy\nKCdHF62MGqWBJTOzu39N/Kuq0rnvw4frIqv+4dsXJSxE9Obx6NGaa/90Uxlv3hxazNXbb9a2NHq0\nzlSrq9N+HE9v4qb3CMs8fOfcG8Ab4fhdoDM/RozQr5bDAk1N+mlgzRq9ily3Tt8ASkv157m5cO65\nOuth5Mje90/jnM7Xbm7WoZN43c/1jDN0LcD06frmdOONnX9taakO7fXE7Qu7IyFBp7SWluowpjGR\nEJcrbduTkKDDBAUFmtYY9Iro3Xd1Y+tVq/T7Vat0uGfsWJ2bXljYO5bll5Xpp54rr4yfcfv2fOc7\ncP31GvAnT6ZTmR8rK5PZvl3TQvhxp6eiIg348fpGbnq+Hh8GU1I0uDz5pKZh2L8fHntMUy6sXw+P\nP64bk69YocMhPdWXX2rwHDJEtx7sCStPn3xSr/aff77tXZ1aW7MmF+c0b39veIM+XcGMpqNHx7Ye\npvfqdf9WOTlwxx16pXToECxcqEHyz3/WG4qLFsGePbGu5el7+WX9NDN/Ppx1Vqxr0zlZWdreBw9q\n+oWOfPZZGmecoSt3/egHP9D+OnNmrGtieqteF/BbysjQPCzbtumN31mzYMcOeOgh+M1vdEZET7Br\nl35aKS7WzcZ7kpkz9RPYqlWhxHftOXgwhcxM/+7jmpio/TUcK5WNaUuvDvgtXXCBpgsOBHTu+pEj\nuq/rY4/pMFC8Cm5mkp6ub1TxmiyuPSK621ZzMyxbdupjDx5MYfBgm5JoTKT4JuAHDRyoY+AVFXo1\ntWeP7tX63HNfzdAZLzZt0plJM2ZoptCeqKBAP5ls2qTrLtpy7BjU1iba1a0xEeS7gB+UmqrjpXv2\n6GySsjL4xS80/3q8OHkSli/XRWe//GXPvpH54IM63ba9q/zgtn6ts6gaY8KnB4eQ8MjN1TQF772n\n6RwWL9aNv1uu9I2VNWt0M4wbbuj5m3fn5sK8eXrfZFsby/KC2/qdd15062WMn/g+4AdNnqzBaO5c\n3WHrgQd0ZW+s1NdrPpr8fLi7dWKeHuruu3VI7ZVX9N5ES5WVIOI499zY1M0YP7CA30Jiog7zlJTo\nPPdHHoF33vl6cIqGkhKde3/rrb1n5WV6ug5NBQK6gKylw4chK6uB7OzY1M0YP7CA34YpU3QR18SJ\nOv/9mWc6t3AoXBob9Y1mxAiYMyd6542Gq6/Wx9ZTYisrdR/XAQOiXydj/MICfjsGDdIx9J/9TOfA\nP/GE7sAUDevW6dX9rFk6BNKbDB2q4/kHDnz1+UOHYPDgOpI7sWG7MaZrLOCfQp8+GugXLNAr0oUL\ndbVrJDU36/60OTmaYqA3uvhiDfjNzVquq9Ob5EOG2LZ+xkSSBfxOuOceePppzd//0EORna+/daum\nIrj8chg2rOPje6KiIl11G1x5G5ySafu4GhNZFvA76ZZbdMXr55/r6txIDe+8/bamB543LzK/Px5c\nfLE+Bsfxg1My8/Mt4BsTSRbwT8NVV2nmx0BAh3rCfSN3927Nm1Nc3LsXIAVXDO/bp4/BgD9smAV8\nYyLJAv5pmjVLc/Ds2qWLtILj0OGwciUkJ+sQUk9eVduRrCydgRS8cVtZqTt3paWFsTGNMV/Ti8NK\n5Nxxh+bY37y544RgnVVTo7lmxo8PDXn0ZhMnaj6jkyf1Cj8jo/ftUGZMvLGA30W/+hVce63Ol2+5\nz25XlZXpp4VbbvFHtsiJE/VNbv9+DfjZ2ZpZ0xgTORbwu0hEM2wWFOi4fnCmSVc4B2vX6oraGTPC\nVsW4FvwUs22brjmwLJnGRJ4F/G5ITdV8NyK6nV9TU9d+z549OrwxdSq+SS1w4YU6hBNMpFZQENv6\nGOMHFvC7adQovdI/cACWLOna7ygt1Q3ab7strFWLa6mpunfrp59q2bJkGhN5FvDDYOZMzXlTVgZb\ntpzeaxsa+rBuHZxzDowbF5n6xauiotAsJ8uSaUzkWcAPk0cf1TwxL74IDQ2df93772dTXw/XXacb\nhPjJhAn6mJKibWeMiSwL+GGSlqZDO0ePwtKlnX/d6tWDycyEG2+MWNXiVvDGbVYWliXTmCiwgB9G\n06Zp4C4t1YVZHamqgm3bMikq0o1O/Obcc/XqfsiQnrc5uzE9kQX8MHviCb1iXbKk49QLwTeFmTP9\nOQc9MVF3v5o/P9Y1McYfLOCHWWYmLFqki4nefPPUx5aXQ79+TVxySXTqFo+mT9ccRcaYyLOAHwHX\nXKMrSVetguPH2z+uvBzOOquGvLzo1c0Y418W8CNABB5/XPPmv/pq28c0NGjWzcLCL0hNjW79jDH+\nZAE/QoqK4Ior9AZuVdXXf753r85BP+ecL6NfOWOML1nAj6CFCzWot5VRM7jC9PzzLeAbY6LDAn4E\njRql2S83bQpt9hFUXq6zebKyupiAxxhjTpMF/Ah78EHd1GT58tBzzmnAz8/XHDrGGBMNFvAjLDcX\nfvIT2L5dM2KCplKurYUxY2JbN2OMv1jAj4K5c3XmTnBefnm5Pl56aezqZIzxHwv4UXDmmTo3f/Nm\n3eyjvBySkmDKlFjXzBjjJxbwo+S+++DECb3KLy/X/DFDhsS6VsYYP7GAHyVjxkBxsebMDwR0hydL\nGGaMiaZuBXwReUREdojIFhFZLiIZ4apYbzR/vq6+dQ4mT451bYwxftPdK/yVwHnOuQuAj4H7ul+l\n3mvatNDOTt/+dmzrYozxn24FfOfc28654Mqh94Fh3a9S7yUCTz0FP/qRbelnjIk+cc6F5xeJ/AlY\n6pz7fTs/nwPMAcjOzh7/8ssvh+W8PV1tbS3p6emxrkZcsLYIsbYIsbYImTp16kbn3EVdfX2HAV9E\n/goMbuNH9zvnXvOOuR+4CLjadeIdpLCw0O3cubML1e19SkpKKC4ujnU14oK1RYi1RYi1RYiIdCvg\nd7iw3zk3rYMK3ARcDlzWmWBvjDEmNrqVyUVEpgP3AP/gnDvFVh/GGGNirbuzdP4T6A+sFJHNIvJf\nYaiTMcaYCOjWFb5zbmS4KmKMMSaybKWtMcb4hAV8Y4zxCQv4xhjjE2FbeHVaJxWpAWwivhoEHIl1\nJeKEtUWItUWItUVIoXOuf1dfHKsN9nZ2Z/FAbyIiG6wtlLVFiLVFiLVFiIhs6M7rbUjHGGN8wgK+\nMcb4RKwC/uIYnTceWVuEWFuEWFuEWFuEdKstYnLT1hhjTPTZkI4xxvhEVAO+iEwXkZ0i8omI3BvN\nc8eaiOSLyGoR2S4i20Tkdu/5LBFZKSK7vMfMWNc1WkSkr4hsEpHXvfIIESnz2mKpiCTFuo7RICIZ\nIrLM2y50u4hM8mu/EJF/8/4/torISyLSzy/9QkSeFZHDIrK1xXNt9gNRT3ixdIuIjOvMOaIW8EWk\nL/Ak8F3gHOAfReScaJ0/DjQBc51zo4Ei4F+8v/9e4B3nXAHwjlf2i9uB7S3KDwOPeW1xFPhxTGoV\nfb8F3nLOnQ2MQdvEd/1CRIYC/wpc5Jw7D+gLXI9/+sVzwPRWz7XXD74LFHhfc4BFnTlBNK/wJwCf\nOOfKnXMngP8Grozi+WPKOXfAOfeB930N+k89FG2D573Dngeuik0No0tEhgHfB572ygJcCizzDvFF\nW4jIAODvgWcAnHMnnHPV+LRfoGuDUkQkAUgFDuCTfuGcexeoavV0e/3gSmCJU+8DGSKS19E5ohnw\nhwL7WpQD3nO+IyLDgQuBMiDXOXcA9E0ByIldzaLqceBuoNkrDwSqW+yR7Jf+8Q2gEvidN7z1tIik\n4cN+4ZzbDywEPkMD/RfARvzZL4La6wddiqfRDPjSxnO+myIkIunA/wB3OOe+jHV9YkFELgcOO+c2\ntny6jUP90D8SgHHAIufchcAxfDB80xZvfPpKYAQwBEhDhy5a80O/6EiX/l+iGfADQH6L8jCgIorn\njzkRSUSD/R+cc694Tx8KfhTzHg/Hqn5R9E1ghojsQYf2LkWv+DO8j/Lgn/4RAALOuTKvvAx9A/Bj\nv5gG7HbOVTrnGoFXgMn4s18EtdcPuhRPoxnw1wMF3h33JPRmzIoonj+mvDHqZ4DtzrlHW/xoBXCT\n9/1NwGvRrlu0Oefuc84Nc84NR/vBKufcDcBq4BrvML+0xUFgn4gUek9dBvwfPuwX6FBOkYikev8v\nwbbwXb9oob1+sAL4oTdbpwj4Ijj0c0rOuah9Ad8DPgY+Be6P5rlj/QVMQT9ybQE2e1/fQ8eu3wF2\neY9Zsa5rlNulGHjd+/4bwDrgE+CPQHKs6xelNhgLbPD6xqtApl/7BfAAsAPYCrwAJPulXwAvofcu\nGtEr+B+31w/QeUO7lwAAAEpJREFUIZ0nvVj6ETqzqcNz2EpbY4zxCVtpa4wxPmEB3xhjfMICvjHG\n+IQFfGOM8QkL+MYY4xMW8I0xxics4BtjjE9YwDfGGJ/4f+QboYEhpI3LAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x97199b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlim(0, n)\n",
    "plt.plot(x_normal, y_normal, 'k',linewidth=2.5)\n",
    "\n",
    "\n",
    "plt.plot(x_normal, laplace_res[0], 'g--',label=r'Laplace')# $\\epsilon=$' + str(epsilon_laplace))\n",
    "plt.plot(x_normal, laplace_res[1], 'g--')\n",
    "plt.fill_between(x_normal,laplace_res[0],laplace_res[1],color='g',alpha=0.4)\n",
    "\n",
    "plt.plot(x_normal, smooth_laplace_res[0], 'b-',label=r'Smooth Laplace')# $\\epsilon=$'+ str(epsilon_smooth_laplace))\n",
    "plt.plot(x_normal, smooth_laplace_res[1], 'b-')\n",
    "plt.fill_between(x_normal,smooth_laplace_res[0],smooth_laplace_res[1],color='b',alpha=0.4)\n",
    "\n",
    "plt.plot(x_normal, our_mech_res[0], 'r:',label=r'our-mechanism')# $\\epsilon=$'+ str(epsilon_our_mechanism))\n",
    "plt.plot(x_normal, our_mech_res[1], 'r:')\n",
    "plt.fill_between(x_normal,our_mech_res[0],our_mech_res[1],color='b',alpha=0.4)\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.savefig(\"heat_comp\" + str(epsilon) + \".pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

